Sim-Env: Decoupling OpenAI Gym Environments from Simulation Models

Reinforcement learning (RL) is one of the most active fields of AI research. Despite the interest demonstrated by the research community in reinforcement learning, the development methodology still lags behind, with a severe lack of standard APIs to foster the development of RL applications. OpenAI Gym is probably the most used environment to develop RL applications and simulations, but most of the abstractions proposed in such a framework are still assuming a semi-structured methodology. This is particularly relevant for agent-based models whose purpose is to analyse adaptive behaviour displayed by self-learning agents in the simulation. In order to bridge this gap, we present a workflow and tools for the decoupled development and maintenance of multi-purpose agent-based models and derived single-purpose reinforcement learning environments, enabling the researcher to swap out environments with ones representing different perspectives or different reward models, all while keeping the underlying domain model intact and separate. The Sim-Env Python library generates OpenAI-Gym-compatible reinforcement learning environments that use existing or purposely created domain models as their simulation back-ends. Its design emphasizes ease-of-use, modularity and code separation.

==> anc/env_def.py <==
# env_def.py
from gym import spaces
from gym_fin.envs.sim_env import make_step
from gym_fin.envs.sim_interface import SimulationInterface
import numpy as np
from model import Greenhouse

# Create the simulation runner class
class GreenhouseSim(SimulationInterface):
  def __init__(self, seed=None):
    self.seed = seed
    self.greenhouse = None
    self.should_stop = False
    self.day = 0

  def reset(self):
    self.greenhouse = Greenhouse(self.seed)
    self.should_stop = False
    self.day = 0

  def run(self):
    while (not self.should_stop):
      alive = [p.health > 0 for p in self.greenhouse.pots]
      
      print(f"day {self.day} alive: {sum(alive)}, dead: {len(alive)-sum(alive)}")
      self.greenhouse.update_day()
      self.day += 1
      if sum(alive) == 0:
        self.should_stop = True

  def stop(self):
    self.should_stop = True


# Define the environment:
def obs_from_greenhouse(g):
    t = (g.temp - 15) / 20
    h = g.humidity
    n = min(len(g.pots), 1000) / 1000
    alive = [p.health > 0 for p in g.pots]
    a = sum(alive)/len(alive)
    return np.array([t, h, n, a])

last_water_use = 0
def reward_from_greenhouse(g):
    alive = [p.health > 0 for p in g.pots]
    alive_percent = sum(alive)/len(alive)
    global last_water_use
    water_diff = g.water_use - last_water_use
    water_cost = water_diff / 1000
    last_water_use = g.water_use
    return alive_percent - water_cost

env_def = make_step(
    # all spaces normalized to make broadly usable
    observation_space=spaces.Box(
      low=np.array([0.0, 0.0, 0.0, 0.0]),
      high=np.array([1.0, 1.0, 1.0, 1.0])
    ),
    observation_space_mapping=obs_from_greenhouse,
    action_space=spaces.Box(low=0.0, high=1.0, shape=(1,)),
    action_space_mapping=lambda w: min(max(0, w*1000), 1000),
    reward_mapping=reward_from_greenhouse
)
Greenhouse.choose_water_amount = env_def(Greenhouse.choose_water_amount)


# optionally extend the domain model:
# Added to env_def.py before generating env_cls:
from gym_fin.envs.sim_env import expose_to_plugins, attach_handler

def new_air_exchange(self):
  """Faster air replacement with higher temperatures"""
  factor = (self.temp - 15) / 20
  self.humidity += factor * (self.outside_humidity - self.humidity)

Greenhouse.update_air_exchange = expose_to_plugins(Greenhouse.update_air_exchange)
attach_handler(new_air_exchange, "model.Greenhouse.update_air_exchange", "instead")

# Create the class
from gym.envs.registration import register
from gym_fin.envs.sim_env import generate_env
env_cls = generate_env(GreenhouseSim(), "model.Greenhouse.choose_water_amount")
register(
  id="Greenhouse-v0",
  entry_point="env_def:env_cls",
  kwargs={},
)

"""
import logging
logging.basicConfig(level=logging.DEBUG)

import env_def
env = env_def.env_cls()
env.reset()
env.step(20)
env.step(25)

# or: --------

from random import random
import gym

def policy(obs):
    return random()

env = gym.make("env_def:Greenhouse-v0")
obs0 = env.reset()
obs1, rew1, done, info = env.step(policy(obs0))
obs2, rew2, done, info = env.step(policy(obs1))

"""



==> anc/model.py <==
# model.py
from math import exp
from random import random, seed

class Greenhouse:
  def __init__(self, seed_val=None):
    if seed_val is not None:
      seed(seed_val)
    self.pots = [Plant(self) for _ in range(200)]
    self.water_use = 0
    self.temp = 20 # degrees C
    self.humidity = 0.6  # relative %
    self.outside_humidity = 0.6
    self.size = 2400  # cubic metres
    
  def update_humidity(self):
    evaporation_factor = self.temp / 100 * (1 - self.humidity)
    evaporated = 0
    for plant in self.pots:
      evaporated += evaporation_factor * plant.water
      plant.water = max(0, plant.water - evaporation_factor * plant.water)
    max_saturation = 0.20  # kg/m3 at 22 degrees C
    saturation = self.humidity * max_saturation + evaporated / self.size
    self.humidity = saturation / max_saturation
    
  def update_air_exchange(self):
    # 20% air exchange per day
    self.humidity = 0.8 * self.humidity + 0.2 * self.outside_humidity

  def choose_water_amount(self):
    return 200

  def water_plants(self):
    water_amount = self.choose_water_amount()
    for plant in self.pots:
      plant.water += water_amount / len(self.pots)
    self.water_use += water_amount

  def update_day(self):
    self.temp = min(35, max(15, self.temp + int(random()*5) - 2))
    self.update_humidity()
    self.update_air_exchange()
    for plant in self.pots:
      plant.update_day()
    self.water_plants()

class Plant:
  def __init__(self, greenhouse):
    self.greenhouse = greenhouse
    self.water = 2  # litres in pot
    self.health = random() * 0.8 + 0.1
    self.req_water = 0.3 * random() + 0.1

  def update_health(self):
    if self.health == 0:
      return
    if self.water <= 0 or self.water > 3:
      self.health = max(0, self.health - 0.25)
    else:
      self.health = min(1, self.health + 0.1)

  def update_day(self):
    self.water = max(0, self.water - self.req_water)
    self.update_health()


"""
# model.py
import random
from math import exp

class Greenhouse:
  def __init__(self, seed=None):
    if seed is not None:
        random.seed(seed)
    self.pots = [Plant(self) for _ in range(10)]
    self.sprinkler = Sprinkler(self)
    self.water_use = 0
    self.temp = 20
    self.humidity = 0.6
    self.outside_humidity = 0.6
    self.size = 2400  # cubic metres
    
  def daily_evaporation_factor(self):
    return self.temp / 100 * (1 - self.humidity)

  def update_humidity(self, evaporated):
    vapor_pressure = 611.2*exp(17.62*self.temp/(243.12+self.temp))  # Pa
    max_saturation = vapor_pressure/461.52/(273.15+self.temp)  # l/m3
    curr_litres = self.size * max_saturation
    new_litres = curr_litres + evaporated
    saturation = new_litres / self.size
    self.humidity = saturation / max_saturation
    
  def update_air_exchange(self):
    # 20% air exchange per day
    self.humidity = 0.8 * self.humidity + 0.2 * self.outside_humidity
  
  def update_day(self):
    self.temp += int(random.random()*5) - 2
    self.temp = min(30, self.temp)
    self.temp = max(15, self.temp)
    # evaporation
    ef = self.daily_evaporation_factor()
    evaporated = 0
    for plant in self.pots:
        gone = ef * plant.water
        plant.water -= gone
        evaporated += gone
    self.update_humidity(evaporated)
    self.update_air_exchange()
    for plant in self.pots:
        plant.update_day()
    self.sprinkler.update_day()

class Plant:
  def __init__(self, greenhouse):
    self.greenhouse = greenhouse
    self.water = 2  # litres in pot
    self.health = random.random() * 0.8 + 0.1
    self.req_water = 0.3 * random.random() + 0.1

  def update_health(self):
    if self.health == 0:
        return
    if self.water == 0 or self.water > 3:
        self.health = max(0, self.health - 0.25)
    else:
        self.health = min(1, self.health + 0.1)

  def update_day(self):
    self.water -= self.req_water
    evaporated = self.req_water / 2  # half of H20 bound
    self.greenhouse.update_humidity(evaporated)
    self.update_health()

class Sprinkler:
    def __init__(self, greenhouse):
      self.greenhouse = greenhouse
    
    def choose_water_amount(self):
      return 10
    
    def update_day(self):
      g = self.greenhouse
      water_amount = self.choose_water_amount()
      water_per_plant = water_amount / len(g.pots)
      for plant in g.pots:
        plant.water += water_per_plant
      g.water_use += water_amount


"""
